Tau Decays into Four Pions

We compute branching ratios and invariant mass distributions of the tau decays into four pions. The hadronic matrix elements are obtained by starting from the structure of the hadronic current in chiral limit and then implementing low-lying resonances in the different channels. Reasonable agreement with experiment is obtained both for the $\tau \to \nu_{\tau} + (4 \pi ) $ decay rates and the $e^+e^- \to (4 \pi ) $ cross sections. Furthermore we supply an interface to use our matrix elements within the Tauola Monte-Carlo program.

==> hcurr4pi.f <==
%auto-ignore
Date: Tue, 29 Jul 1997 16:17:47 -0400 (EDT)
From: MARKUS FINKEMEIER <FINKEMEIER@huhepu.harvard.edu>
Cc: FINKEMEIER@huhepu.harvard.edu
Subject: hep-ph comment from finkemeier@huhepl.harvard.edu

Hi, 

I am leaving physics & academia, but there is a FORTRAN code, for which I keep
getting requests. It is explained in our paper hep-ph/9410260 on tau decays
into four pions. The file is named "hcurr4pi.f", and is appended below.

Thanks a lot ............................... Markus Finkemeier

----------------------------------------- HCURR4PI.F -------------------
      SUBROUTINE CURINF
C HERE the form factors of M. Finkemeier et al. start
C it ends with the string:  M. Finkemeier et al. END
      COMMON /INOUT/ INUT, IOUT
      WRITE (UNIT = IOUT,FMT = 99)
      WRITE (UNIT = IOUT,FMT = 98)
c                    print *, 'here is curinf'
 99   FORMAT(
     . /,   ' *************************************************** ',
     . /,   '   YOU ARE USING THE 4 PION DECAY MODE FORM FACTORS    ',
     . /,   '   WHICH HAVE BEEN DESCRIBED IN:',
     . /,   '   R. DECKER, M. FINKEMEIER, P. HEILIGER AND H.H. JONSSON',	
     . /,   '   "TAU DECAYS INTO FOUR PIONS" ',
     . /,   '   UNIVERSITAET KARLSRUHE PREPRINT TTP 94-13 (1994);',
     . /,   '                    LNF-94/066(IR); HEP-PH/9410260  ',
     . /,   '  ',
     . /,   ' PLEASE NOTE THAT THIS ROUTINE IS USING PARAMETERS',
     . /,   ' RELATED TO THE 3 PION DECAY MODE (A1 MODE), SUCH AS',
     . /,   ' THE A1 MASS AND WIDTH (TAKEN FROM THE COMMON /PARMAS/)',
     . /,   ' AND THE 2 PION VECTOR RESONANCE FORM FACTOR (BY USING',
     . /,   ' THE ROUTINE FPIKM)'                                   ,
     . /,   ' THUS IF YOU DECIDE TO CHANGE ANY OF THESE, YOU WILL'  ,
     . /,   ' HAVE TO REFIT THE 4 PION PARAMETERS IN THE COMMON'    )
   98   FORMAT(
     .      ' BLOCK /TAU4PI/, OR YOU MIGHT GET A BAD DISCRIPTION'   ,
     . /,   ' OF TAU -> 4 PIONS'       ,
     . /,   ' for these formfactors set in routine CHOICE for',
     . /,  ' mnum.eq.102 -- AMRX=1.42 and GAMRX=.21',
     . /,  ' mnum.eq.101 -- AMRX=1.3 and GAMRX=.46 PROB1,PROB2=0.2',
     . /,  ' to optimize phase space parametrization',
     . /,   ' *************************************************** ',
     . /,   ' coded by M. Finkemeier and P. Heiliger, 29. sept. 1994',
     . /,   ' incorporated to TAUOLA by Z. Was      17. jan. 1995',
c     . /,   ' fitted on (day/month/year) by ...  ',
c     . /,   ' to .... data ',
     . /,   ' changed by: Z. Was on 17.01.95',
     . /,   ' last changes by: M. Finkemeier on 30.01.95' )
      END
C
      SUBROUTINE CURINI
      COMMON /TAU4PI/ GOMEGA,GAMMA1,GAMMA2,ROM1,ROG1,BETA1,
     .                ROM2,ROG2,BETA2
      REAL*4          GOMEGA,GAMMA1,GAMMA2,ROM1,ROG1,BETA1,
     .                ROM2,ROG2,BETA2
      GOMEGA = 1.4
      GAMMA1 = 0.38
      GAMMA2 = 0.38
      ROM1   = 1.35
      ROG1   = 0.3
      BETA1  = 0.08
      ROM2   = 1.70
      ROG2   = 0.235
      BETA2  = -0.0075				
      END						
      COMPLEX FUNCTION BWIGA1(QA)
C     ================================================================
C     breit-wigner enhancement of a1
C     ================================================================
      COMPLEX WIGNER
      COMMON / PARMAS/ AMTAU,AMNUTA,AMEL,AMNUE,AMMU,AMNUMU,
     %                 AMPIZ,AMPI,AMRO,GAMRO,AMA1,GAMA1,
     %                 AMK,AMKZ,AMKST,GAMKST

C
      REAL*4           AMTAU,AMNUTA,AMEL,AMNUE,AMMU,AMNUMU,
     %                 AMPIZ,AMPI,AMRO,GAMRO,AMA1,GAMA1,
     %                 AMK,AMKZ,AMKST,GAMKST

      WIGNER(A,B,C)=CMPLX(1.0,0.0)/CMPLX(A-B**2,B*C)
      GAMAX=GAMA1*GFUN(QA)/GFUN(AMA1**2)
      BWIGA1=-AMA1**2*WIGNER(QA,AMA1,GAMAX)
      RETURN
      END
      COMPLEX FUNCTION BWIGEPS(QEPS)
C     =============================================================
C     breit-wigner enhancement of epsilon
C     =============================================================
      REAL QEPS,MEPS,GEPS
      MEPS=1.300
      GEPS=.600
      BWIGEPS=CMPLX(MEPS**2,-MEPS*GEPS)/
     %        CMPLX(MEPS**2-QEPS,-MEPS*GEPS)
      RETURN
      END
      COMPLEX FUNCTION FRHO4(W,XM1,XM2)
C     ===========================================================
C     rho-type resonance factor with higher radials, to be used
C     by CURR for the four pion mode
C     ===========================================================
      COMPLEX BWIGM
      COMMON /TAU4PI/ GOMEGA,GAMMA1,GAMMA2,ROM1,ROG1,BETA1,
     .                ROM2,ROG2,BETA2
      REAL*4          GOMEGA,GAMMA1,GAMMA2,ROM1,ROG1,BETA1,
     .                ROM2,ROG2,BETA2
      REAL ROM,ROG,PI,PIM,S,W
      EXTERNAL BWIG
      DATA  INIT /0/
C
C ------------ PARAMETERS --------------------
      IF (INIT.EQ.0 ) THEN
      INIT=1
      PI=3.141592654
      PIM=.140
      ROM=0.773
      ROG=0.145
      ENDIF
C -----------------------------------------------
      S=W**2
c	       print *,'rom2,rog2 =',rom2,rog2
      FRHO4=(BWIGM(S,ROM,ROG,XM1,XM2)+BETA1*BWIGM(S,ROM1,ROG1,XM1,XM2)
     & +BETA2*BWIGM(S,ROM2,ROG2,XM1,XM2))
     & /(1+BETA1+BETA2)
      RETURN
      END
      SUBROUTINE CURR(MNUM,PIM1,PIM2,PIM3,PIM4,HADCUR)
C     ==================================================================
C     Hadronic current for 4 pi final state, according to:
C     R. Decker, M. Finkemeier, P. Heiliger, H.H.Jonsson, TTP94-13
C
C     See also:
C     R. Fisher, J. Wess and F. Wagner Z. Phys C3 (1980) 313
C     R. Decker Z. Phys C36 (1987) 487.
C     M. Gell-Mann, D. Sharp, W. Wagner Phys. Rev. Lett 8 (1962) 261.
C     ==================================================================

      COMMON /TAU4PI/ GOMEGA,GAMMA1,GAMMA2,ROM1,ROG1,BETA1,
     .                ROM2,ROG2,BETA2
      REAL*4          GOMEGA,GAMMA1,GAMMA2,ROM1,ROG1,BETA1,
     .                ROM2,ROG2,BETA2
      COMMON / PARMAS / AMTAU,AMNUTA,AMEL,AMNUE,AMMU,AMNUMU
     *                 ,AMPIZ,AMPI,AMRO,GAMRO,AMA1,GAMA1
     *                 ,AMK,AMKZ,AMKST,GAMKST
C
      REAL*4            AMTAU,AMNUTA,AMEL,AMNUE,AMMU,AMNUMU
     *                 ,AMPIZ,AMPI,AMRO,GAMRO,AMA1,GAMA1
     *                 ,AMK,AMKZ,AMKST,GAMKST
      COMMON / DECPAR / GFERMI,GV,GA,CCABIB,SCABIB,GAMEL
      REAL*4            GFERMI,GV,GA,CCABIB,SCABIB,GAMEL
      REAL  PIM1(4),PIM2(4),PIM3(4),PIM4(4),PAA(4)
      COMPLEX HADCUR(4),FORM1,FORM2,FORM3,FPIKM
      COMPLEX BWIGN
      COMPLEX BWIGEPS,BWIGA1
      COMPLEX HCOMP1(4),HCOMP2(4),HCOMP3(4),HCOMP4(4)

      COMPLEX T243,T213,T143,T123,T341,T342
      COMPLEX T124,T134,T214,T234,T314,T324
      COMPLEX S2413,S2314,S1423,S1324,S34
      COMPLEX S2431,S3421
      COMPLEX BRACK1,BRACK2,BRACK3,BRACK4A,BRACK4B,BRACK4

      REAL QMP1,QMP2,QMP3,QMP4
      REAL PS43,PS41,PS42,PS34,PS14,PS13,PS24,PS23
      REAL PS21,PS31

      REAL PD243,PD241,PD213,PD143,PD142
      REAL PD123,PD341,PD342,PD413,PD423
      REAL PD124,PD134,PD214,PD234,PD314,PD324
      REAL QP1,QP2,QP3,QP4

      REAL PA(4),PB(4)
      REAL AA(4,4),PP(4,4)
      DATA PI /3.141592653589793238462643/
      DATA  FPI /93.3E-3/
      DATA INIT /0/	
      BWIGN(A,XM,XG)=1.0/CMPLX(A-XM**2,XM*XG)
C
      IF (INIT.EQ.0) THEN
	CALL CURINI
	CALL CURINF
	INIT = 1
      ENDIF	        	
C
C --- MASSES AND CONSTANTS
      G1=12.924
      G2=1475.98 * GOMEGA
      G =G1*G2
      ELPHA=-.1
      AMROP=1.7
      GAMROP=0.26
      AMOM=.782
      GAMOM=0.0085
      ARFLAT=1.0
      AROMEG=1.0
C
      FRO=0.266*AMRO**2
      COEF1=2.0*SQRT(3.0)/FPI**2*ARFLAT
      COEF2=FRO*G*AROMEG
C --- INITIALIZATION OF FOUR VECTORS
      DO 7 K=1,4
      DO 8 L=1,4
 8    AA(K,L)=0.0
      HADCUR(K)=CMPLX(0.0)
      PAA(K)=PIM1(K)+PIM2(K)+PIM3(K)+PIM4(K)
      PP(1,K)=PIM1(K)
      PP(2,K)=PIM2(K)
      PP(3,K)=PIM3(K)
 7    PP(4,K)=PIM4(K)
C
      IF (MNUM.EQ.1) THEN
C ===================================================================
C PI- PI- P0 PI+ CASE                                            ====
C ===================================================================
       QQ=PAA(4)**2-PAA(3)**2-PAA(2)**2-PAA(1)**2

C FIRST DEFINITION OF SCALAR PRODUCTS OF MOMENTUM VECTORS

C DEFINE (Q-PI)**2 AS QPI:

      QMP1=(PIM2(4)+PIM3(4)+PIM4(4))**2-(PIM2(3)+PIM3(3)+PIM4(3))**2
     %   -(PIM2(2)+PIM3(2)+PIM4(2))**2-(PIM2(1)+PIM3(1)+PIM4(1))**2

      QMP2=(PIM1(4)+PIM3(4)+PIM4(4))**2-(PIM1(3)+PIM3(3)+PIM4(3))**2
     %   -(PIM1(2)+PIM3(2)+PIM4(2))**2-(PIM1(1)+PIM3(1)+PIM4(1))**2

      QMP3=(PIM1(4)+PIM2(4)+PIM4(4))**2-(PIM1(3)+PIM2(3)+PIM4(3))**2
     %   -(PIM1(2)+PIM2(2)+PIM4(2))**2-(PIM1(1)+PIM2(1)+PIM4(1))**2

      QMP4=(PIM1(4)+PIM2(4)+PIM3(4))**2-(PIM1(3)+PIM2(3)+PIM3(3))**2
     %   -(PIM1(2)+PIM2(2)+PIM3(2))**2-(PIM1(1)+PIM2(1)+PIM3(1))**2


C DEFINE (PI+PK)**2 AS PSIK:

      PS43=(PIM4(4)+PIM3(4))**2-(PIM4(3)+PIM3(3))**2
     %    -(PIM4(2)+PIM3(2))**2-(PIM4(1)+PIM3(1))**2

      PS41=(PIM4(4)+PIM1(4))**2-(PIM4(3)+PIM1(3))**2
     %    -(PIM4(2)+PIM1(2))**2-(PIM4(1)+PIM1(1))**2

      PS42=(PIM4(4)+PIM2(4))**2-(PIM4(3)+PIM2(3))**2
     %    -(PIM4(2)+PIM2(2))**2-(PIM4(1)+PIM2(1))**2

      PS34=PS43

      PS14=PS41

      PS13=(PIM1(4)+PIM3(4))**2-(PIM1(3)+PIM3(3))**2
     %    -(PIM1(2)+PIM3(2))**2-(PIM1(1)+PIM3(1))**2

      PS24=PS42

      PS23=(PIM2(4)+PIM3(4))**2-(PIM2(3)+PIM3(3))**2
     %    -(PIM2(2)+PIM3(2))**2-(PIM2(1)+PIM3(1))**2

      PD243=PIM2(4)*(PIM4(4)-PIM3(4))-PIM2(3)*(PIM4(3)-PIM3(3))
     %     -PIM2(2)*(PIM4(2)-PIM3(2))-PIM2(1)*(PIM4(1)-PIM3(1))

      PD241=PIM2(4)*(PIM4(4)-PIM1(4))-PIM2(3)*(PIM4(3)-PIM1(3))
     %     -PIM2(2)*(PIM4(2)-PIM1(2))-PIM2(1)*(PIM4(1)-PIM1(1))

      PD213=PIM2(4)*(PIM1(4)-PIM3(4))-PIM2(3)*(PIM1(3)-PIM3(3))
     %     -PIM2(2)*(PIM1(2)-PIM3(2))-PIM2(1)*(PIM1(1)-PIM3(1))

      PD143=PIM1(4)*(PIM4(4)-PIM3(4))-PIM1(3)*(PIM4(3)-PIM3(3))
     %     -PIM1(2)*(PIM4(2)-PIM3(2))-PIM1(1)*(PIM4(1)-PIM3(1))

      PD142=PIM1(4)*(PIM4(4)-PIM2(4))-PIM1(3)*(PIM4(3)-PIM2(3))
     %     -PIM1(2)*(PIM4(2)-PIM2(2))-PIM1(1)*(PIM4(1)-PIM2(1))

      PD123=PIM1(4)*(PIM2(4)-PIM3(4))-PIM1(3)*(PIM2(3)-PIM3(3))
     %     -PIM1(2)*(PIM2(2)-PIM3(2))-PIM1(1)*(PIM2(1)-PIM3(1))

      PD341=PIM3(4)*(PIM4(4)-PIM1(4))-PIM3(3)*(PIM4(3)-PIM1(3))
     %     -PIM3(2)*(PIM4(2)-PIM1(2))-PIM3(1)*(PIM4(1)-PIM1(1))

      PD342=PIM3(4)*(PIM4(4)-PIM2(4))-PIM3(3)*(PIM4(3)-PIM2(3))
     %     -PIM3(2)*(PIM4(2)-PIM2(2))-PIM3(1)*(PIM4(1)-PIM2(1))

      PD413=PIM4(4)*(PIM1(4)-PIM3(4))-PIM4(3)*(PIM1(3)-PIM3(3))
     %     -PIM4(2)*(PIM1(2)-PIM3(2))-PIM4(1)*(PIM1(1)-PIM3(1))

      PD423=PIM4(4)*(PIM2(4)-PIM3(4))-PIM4(3)*(PIM2(3)-PIM3(3))
     %     -PIM4(2)*(PIM2(2)-PIM3(2))-PIM4(1)*(PIM2(1)-PIM3(1))

C DEFINE Q*PI = QPI:

      QP1=PIM1(4)*(PIM1(4)+PIM2(4)+PIM3(4)+PIM4(4))
     %   -PIM1(3)*(PIM1(3)+PIM2(3)+PIM3(3)+PIM4(3))
     %   -PIM1(2)*(PIM1(2)+PIM2(2)+PIM3(2)+PIM4(2))
     %   -PIM1(1)*(PIM1(1)+PIM2(1)+PIM3(1)+PIM4(1))

      QP2=PIM2(4)*(PIM1(4)+PIM2(4)+PIM3(4)+PIM4(4))
     %   -PIM2(3)*(PIM1(3)+PIM2(3)+PIM3(3)+PIM4(3))
     %   -PIM2(2)*(PIM1(2)+PIM2(2)+PIM3(2)+PIM4(2))
     %   -PIM2(1)*(PIM1(1)+PIM2(1)+PIM3(1)+PIM4(1))

      QP3=PIM3(4)*(PIM1(4)+PIM2(4)+PIM3(4)+PIM4(4))
     %   -PIM3(3)*(PIM1(3)+PIM2(3)+PIM3(3)+PIM4(3))
     %   -PIM3(2)*(PIM1(2)+PIM2(2)+PIM3(2)+PIM4(2))
     %   -PIM3(1)*(PIM1(1)+PIM2(1)+PIM3(1)+PIM4(1))

      QP4=PIM4(4)*(PIM1(4)+PIM2(4)+PIM3(4)+PIM4(4))
     %   -PIM4(3)*(PIM1(3)+PIM2(3)+PIM3(3)+PIM4(3))
     %   -PIM4(2)*(PIM1(2)+PIM2(2)+PIM3(2)+PIM4(2))
     %   -PIM4(1)*(PIM1(1)+PIM2(1)+PIM3(1)+PIM4(1))



C DEFINE T(PI;PJ,PK)= TIJK:

      T243=BWIGA1(QMP2)*FPIKM(SQRT(PS43),AMPI,AMPI)*GAMMA1
      T213=BWIGA1(QMP2)*FPIKM(SQRT(PS13),AMPI,AMPI)*GAMMA1
      T143=BWIGA1(QMP1)*FPIKM(SQRT(PS43),AMPI,AMPI)*GAMMA1
      T123=BWIGA1(QMP1)*FPIKM(SQRT(PS23),AMPI,AMPI)*GAMMA1
      T341=BWIGA1(QMP3)*FPIKM(SQRT(PS41),AMPI,AMPI)*GAMMA1
      T342=BWIGA1(QMP3)*FPIKM(SQRT(PS42),AMPI,AMPI)*GAMMA1

C DEFINE S(I,J;K,L)= SIJKL:

      S2413=FRHO4(SQRT(PS24),AMPI,AMPI)*GAMMA2
      S2314=FRHO4(SQRT(PS23),AMPI,AMPI)*BWIGEPS(PS14)*GAMMA2
      S1423=FRHO4(SQRT(PS14),AMPI,AMPI)*GAMMA2
      S1324=FRHO4(SQRT(PS13),AMPI,AMPI)*BWIGEPS(PS24)*GAMMA2
      S34=FRHO4(SQRT(PS34),AMPI,AMPI)*GAMMA2

C DEFINITION OF AMPLITUDE, FIRST THE [] BRACKETS:

      BRACK1=2.*T143+2.*T243+T123+T213
     %    +T341*(PD241/QMP3-1.)+T342*(PD142/QMP3-1.)
     %    +3./4.*(S1423+S2413-S2314-S1324)-3.*S34

      BRACK2=2.*T143*PD243/QMP1+3.*T213
     %    +T123*(2.*PD423/QMP1+1.)+T341*(PD241/QMP3+3.)
     %    +T342*(PD142/QMP3+1.)
     %    -3./4.*(S2314+3.*S1324+3.*S1423+S2413)

      BRACK3=2.*T243*PD143/QMP2+3.*T123
     %    +T213*(2.*PD413/QMP2+1.)+T341*(PD241/QMP3+1.)
     %    +T342*(PD142/QMP3+3.)
     %    -3./4.*(3.*S2314+S1324+S1423+3.*S2413)

      BRACK4A=2.*T143*(PD243/QQ*(QP1/QMP1+1.)+PD143/QQ)
     %     +2.*T243*(PD143/QQ*(QP2/QMP2+1.)+PD243/QQ)
     %     +T123+T213
     %     +2.*T123*(PD423/QQ*(QP1/QMP1+1.)+PD123/QQ)
     %     +2.*T213*(PD413/QQ*(QP2/QMP2+1.)+PD213/QQ)
     %     +T341*(PD241/QMP3+1.-2.*PD241/QQ*(QP3/QMP3+1.)
     %           -2.*PD341/QQ)
     %     +T342*(PD142/QMP3+1.-2.*PD142/QQ*(QP3/QMP3+1.)
     %           -2.*PD342/QQ)

      BRACK4B=-3./4.*(S2314*(2.*(QP2-QP3)/QQ+1.)
     %             +S1324*(2.*(QP1-QP3)/QQ+1.)
     %             +S1423*(2.*(QP1-QP4)/QQ+1.)
     %             +S2413*(2.*(QP2-QP4)/QQ+1.)
     %             +4.*S34*(QP4-QP3)/QQ)

      BRACK4=BRACK4A+BRACK4B

      DO 208 K=1,4

      HCOMP1(K)=(PIM3(K)-PIM4(K))*BRACK1
      HCOMP2(K)=PIM1(K)*BRACK2
      HCOMP3(K)=PIM2(K)*BRACK3
      HCOMP4(K)=(PIM1(K)+PIM2(K)+PIM3(K)+PIM4(K))*BRACK4

 208  CONTINUE

      DO 209 I=1,4

      HADCUR(I)=HCOMP1(I)-HCOMP2(I)-HCOMP3(I)+HCOMP4(I)
      HADCUR(I)=-COEF1*FRHO4(SQRT(QQ),AMPI,AMPI)*HADCUR(I)

 209  CONTINUE


C --- END OF THE NON OMEGA CURRENT (3 POSSIBILITIES)
 201   CONTINUE
C
C
C --- THERE ARE TWO POSSIBILITIES FOR OMEGA CURRENT
C --- PA PB ARE CORRESPONDING FIRST AND SECOND PI-'S
       DO 301 KK=1,2
        DO 302 I=1,4
         PA(I)=PP(KK,I)
         PB(I)=PP(3-KK,I)
 302    CONTINUE
C --- LORENTZ INVARIANTS
         QQA=0.0
         SS23=0.0
         SS24=0.0
         SS34=0.0
         QP1P2=0.0
         QP1P3=0.0
         QP1P4=0.0
         P1P2 =0.0
         P1P3 =0.0
         P1P4 =0.0
        DO 303 K=1,4
                     SIGN=-1.0
         IF (K.EQ.4) SIGN= 1.0
         QQA=QQA+SIGN*(PAA(K)-PA(K))**2
         SS23=SS23+SIGN*(PB(K)  +PIM3(K))**2
         SS24=SS24+SIGN*(PB(K)  +PIM4(K))**2
         SS34=SS34+SIGN*(PIM3(K)+PIM4(K))**2
         QP1P2=QP1P2+SIGN*(PAA(K)-PA(K))*PB(K)
         QP1P3=QP1P3+SIGN*(PAA(K)-PA(K))*PIM3(K)
         QP1P4=QP1P4+SIGN*(PAA(K)-PA(K))*PIM4(K)
         P1P2=P1P2+SIGN*PA(K)*PB(K)
         P1P3=P1P3+SIGN*PA(K)*PIM3(K)
         P1P4=P1P4+SIGN*PA(K)*PIM4(K)
 303    CONTINUE
C
        FORM2=COEF2*(BWIGN(QQ,AMRO,GAMRO)+ELPHA*BWIGN(QQ,AMROP,GAMROP))
C        FORM3=BWIGN(QQA,AMOM,GAMOM)*(BWIGN(SS23,AMRO,GAMRO)+
C     $        BWIGN(SS24,AMRO,GAMRO)+BWIGN(SS34,AMRO,GAMRO))
        FORM3=BWIGN(QQA,AMOM,GAMOM)
C
        DO 304 K=1,4
          HADCUR(K)=HADCUR(K)+FORM2*FORM3*(
     $              PB  (K)*(QP1P3*P1P4-QP1P4*P1P3)
     $             +PIM3(K)*(QP1P4*P1P2-QP1P2*P1P4)
     $             +PIM4(K)*(QP1P2*P1P3-QP1P3*P1P2) )
 304    CONTINUE
 301   CONTINUE
C
      ELSE
C ===================================================================
C PI0 PI0 P0 PI- CASE                                            ====
C ===================================================================
       QQ=PAA(4)**2-PAA(3)**2-PAA(2)**2-PAA(1)**2


C FIRST DEFINITION OF SCALAR PRODUCTS OF MOMENTUM VECTORS

C DEFINE (Q-PI)**2 AS QPI:

      QMP1=(PIM2(4)+PIM3(4)+PIM4(4))**2-(PIM2(3)+PIM3(3)+PIM4(3))**2
     %   -(PIM2(2)+PIM3(2)+PIM4(2))**2-(PIM2(1)+PIM3(1)+PIM4(1))**2

      QMP2=(PIM1(4)+PIM3(4)+PIM4(4))**2-(PIM1(3)+PIM3(3)+PIM4(3))**2
     %   -(PIM1(2)+PIM3(2)+PIM4(2))**2-(PIM1(1)+PIM3(1)+PIM4(1))**2

      QMP3=(PIM1(4)+PIM2(4)+PIM4(4))**2-(PIM1(3)+PIM2(3)+PIM4(3))**2
     %   -(PIM1(2)+PIM2(2)+PIM4(2))**2-(PIM1(1)+PIM2(1)+PIM4(1))**2

      QMP4=(PIM1(4)+PIM2(4)+PIM3(4))**2-(PIM1(3)+PIM2(3)+PIM3(3))**2
     %   -(PIM1(2)+PIM2(2)+PIM3(2))**2-(PIM1(1)+PIM2(1)+PIM3(1))**2


C DEFINE (PI+PK)**2 AS PSIK:

      PS14=(PIM1(4)+PIM4(4))**2-(PIM1(3)+PIM4(3))**2
     %    -(PIM1(2)+PIM4(2))**2-(PIM1(1)+PIM4(1))**2

      PS21=(PIM2(4)+PIM1(4))**2-(PIM2(3)+PIM1(3))**2
     %    -(PIM2(2)+PIM1(2))**2-(PIM2(1)+PIM1(1))**2

      PS23=(PIM2(4)+PIM3(4))**2-(PIM2(3)+PIM3(3))**2
     %    -(PIM2(2)+PIM3(2))**2-(PIM2(1)+PIM3(1))**2

      PS24=(PIM2(4)+PIM4(4))**2-(PIM2(3)+PIM4(3))**2
     %    -(PIM2(2)+PIM4(2))**2-(PIM2(1)+PIM4(1))**2

      PS31=(PIM3(4)+PIM1(4))**2-(PIM3(3)+PIM1(3))**2
     %    -(PIM3(2)+PIM1(2))**2-(PIM3(1)+PIM1(1))**2

      PS34=(PIM3(4)+PIM4(4))**2-(PIM3(3)+PIM4(3))**2
     %    -(PIM3(2)+PIM4(2))**2-(PIM3(1)+PIM4(1))**2



      PD324=PIM3(4)*(PIM2(4)-PIM4(4))-PIM3(3)*(PIM2(3)-PIM4(3))
     %     -PIM3(2)*(PIM2(2)-PIM4(2))-PIM3(1)*(PIM2(1)-PIM4(1))

      PD314=PIM3(4)*(PIM1(4)-PIM4(4))-PIM3(3)*(PIM1(3)-PIM4(3))
     %     -PIM3(2)*(PIM1(2)-PIM4(2))-PIM3(1)*(PIM1(1)-PIM4(1))

      PD234=PIM2(4)*(PIM3(4)-PIM4(4))-PIM2(3)*(PIM3(3)-PIM4(3))
     %     -PIM2(2)*(PIM3(2)-PIM4(2))-PIM2(1)*(PIM3(1)-PIM4(1))

      PD214=PIM2(4)*(PIM1(4)-PIM4(4))-PIM2(3)*(PIM1(3)-PIM4(3))
     %     -PIM2(2)*(PIM1(2)-PIM4(2))-PIM2(1)*(PIM1(1)-PIM4(1))

      PD134=PIM1(4)*(PIM3(4)-PIM4(4))-PIM1(3)*(PIM3(3)-PIM4(3))
     %     -PIM1(2)*(PIM3(2)-PIM4(2))-PIM1(1)*(PIM3(1)-PIM4(1))

      PD124=PIM1(4)*(PIM2(4)-PIM4(4))-PIM1(3)*(PIM2(3)-PIM4(3))
     %     -PIM1(2)*(PIM2(2)-PIM4(2))-PIM1(1)*(PIM2(1)-PIM4(1))

C DEFINE Q*PI = QPI:

      QP1=PIM1(4)*(PIM1(4)+PIM2(4)+PIM3(4)+PIM4(4))
     %   -PIM1(3)*(PIM1(3)+PIM2(3)+PIM3(3)+PIM4(3))
     %   -PIM1(2)*(PIM1(2)+PIM2(2)+PIM3(2)+PIM4(2))
     %   -PIM1(1)*(PIM1(1)+PIM2(1)+PIM3(1)+PIM4(1))

      QP2=PIM2(4)*(PIM1(4)+PIM2(4)+PIM3(4)+PIM4(4))
     %   -PIM2(3)*(PIM1(3)+PIM2(3)+PIM3(3)+PIM4(3))
     %   -PIM2(2)*(PIM1(2)+PIM2(2)+PIM3(2)+PIM4(2))
     %   -PIM2(1)*(PIM1(1)+PIM2(1)+PIM3(1)+PIM4(1))

      QP3=PIM3(4)*(PIM1(4)+PIM2(4)+PIM3(4)+PIM4(4))
     %   -PIM3(3)*(PIM1(3)+PIM2(3)+PIM3(3)+PIM4(3))
     %   -PIM3(2)*(PIM1(2)+PIM2(2)+PIM3(2)+PIM4(2))
     %   -PIM3(1)*(PIM1(1)+PIM2(1)+PIM3(1)+PIM4(1))

      QP4=PIM4(4)*(PIM1(4)+PIM2(4)+PIM3(4)+PIM4(4))
     %   -PIM4(3)*(PIM1(3)+PIM2(3)+PIM3(3)+PIM4(3))
     %   -PIM4(2)*(PIM1(2)+PIM2(2)+PIM3(2)+PIM4(2))
     %   -PIM4(1)*(PIM1(1)+PIM2(1)+PIM3(1)+PIM4(1))


C DEFINE T(PI;PJ,PK)= TIJK:

      T324=BWIGA1(QMP3)*FPIKM(SQRT(PS24),AMPI,AMPI)*GAMMA1
      T314=BWIGA1(QMP3)*FPIKM(SQRT(PS14),AMPI,AMPI)*GAMMA1
      T234=BWIGA1(QMP2)*FPIKM(SQRT(PS34),AMPI,AMPI)*GAMMA1
      T214=BWIGA1(QMP2)*FPIKM(SQRT(PS14),AMPI,AMPI)*GAMMA1
      T134=BWIGA1(QMP1)*FPIKM(SQRT(PS34),AMPI,AMPI)*GAMMA1
      T124=BWIGA1(QMP1)*FPIKM(SQRT(PS24),AMPI,AMPI)*GAMMA1

C DEFINE S(I,J;K,L)= SIJKL:

      S1423=FRHO4(SQRT(PS14),AMPI,AMPI)*BWIGEPS(PS23)*GAMMA2
      S2431=FRHO4(SQRT(PS24),AMPI,AMPI)*BWIGEPS(PS31)*GAMMA2
      S3421=FRHO4(SQRT(PS34),AMPI,AMPI)*BWIGEPS(PS21)*GAMMA2


C DEFINITION OF AMPLITUDE, FIRST THE [] BRACKETS:

      BRACK1=T234+T324+2.*T314+T134+2.*T214+T124
     %    +T134*PD234/QMP1+T124*PD324/QMP1
     %    -3./2.*(S3421+S2431+2.*S1423)


      BRACK2=T234*(1.+2.*PD134/QMP2)+3.*T324+3.*T124
     %    +T134*(1.-PD234/QMP1)+2.*T214*PD314/QMP2
     %    -T124*PD324/QMP1
     %    -3./2.*(S3421+3.*S2431)

      BRACK3=T324*(1.+2.*PD124/QMP3)+3.*T234+3.*T134
     %    +T124*(1.-PD324/QMP1)+2.*T314*PD214/QMP3
     %    -T134*PD234/QMP1
     %    -3./2.*(3.*S3421+S2431)

      BRACK4A=2.*T234*(1./2.+PD134/QQ*(QP2/QMP2+1.)+PD234/QQ)
     %     +2.*T324*(1./2.+PD124/QQ*(QP3/QMP3+1.)+PD324/QQ)
     %     +2.*T134*(1./2.+PD234/QQ*(QP1/QMP1+1.)
     %              -1./2.*PD234/QMP1+PD134/QQ)
     %     +2.*T124*(1./2.+PD324/QQ*(QP1/QMP1+1.)
     %              -1./2.*PD324/QMP1+PD124/QQ)
     %     +2.*T214*(PD314/QQ*(QP2/QMP2+1.)+PD214/QQ)
     %     +2.*T314*(PD214/QQ*(QP3/QMP3+1.)+PD314/QQ)

      BRACK4B=-3./2.*(S3421*(2.*(QP3-QP4)/QQ+1.)
     %             +S2431*(2.*(QP2-QP4)/QQ+1.)
     %             +S1423*2.*(QP1-QP4)/QQ)


      BRACK4=BRACK4A+BRACK4B

      DO 308 K=1,4

      HCOMP1(K)=(PIM1(K)-PIM4(K))*BRACK1
      HCOMP2(K)=PIM2(K)*BRACK2
      HCOMP3(K)=PIM3(K)*BRACK3
      HCOMP4(K)=(PIM1(K)+PIM2(K)+PIM3(K)+PIM4(K))*BRACK4

 308  CONTINUE

      DO 309 I=1,4

      HADCUR(I)=HCOMP1(I)+HCOMP2(I)+HCOMP3(I)-HCOMP4(I)
      HADCUR(I)=COEF1*FRHO4(SQRT(QQ),AMPI,AMPI)*HADCUR(I)

 309  CONTINUE

 101   CONTINUE
      ENDIF
C M. Finkemeier et al. END
      END


















